Package feyn.gle for drawing Feynman diagrams, version 1.2

As compared to the previous version, there is one backward-incompatible change and many new kinds of lines and other objects.

==> anc/ddash.gle <==
x = 2
y = 0.2
d = 0.1

size x+2*d 5*y+2*d
include ../feyn1.gle

begin translate d 0.5*y+d
    amove 0 -0.5*y
    @Fermion 0 4.5*y
    amove x -0.5*y
    @Fermion x 4.5*y
    amove 0 0
    @DDash x 0
    amove 0 y
    DashB = -1
    DashE = -1
    @DDash x y
    amove 0 2*y
    DashB = 1
    @DDash x 2*y
    amove 0 3*y
    DashB = 0.5
    DashE = 0.5
    @DDash x 3*y
    amove 0 4*y
    DashB = -0.5
    DashE = -0.5
    @DDash x 4*y
end translate


==> anc/ddash2.gle <==
x = 2
y = 0.2
d = 0.1

size x+2*d 5*y+2*d
include ../feyn1.gle

begin translate d 0.5*y+d
    amove 0 -0.5*y
    @Fermion 0 4.5*y
    amove x -0.5*y
    @Fermion x 4.5*y
    amove 0 0
    @DDash x 0
    amove 0 y
    DoubleB = 1
    DoubleE = 1
    @DDash x y
    amove 0 2*y
    DoubleB = -1
    DoubleE = -1
    @DDash x 2*y
    amove 0 3*y
    DoubleB = 1
    DoubleE = -1
    @DDash x 3*y
    amove 0 4*y
    DoubleB = -1
    DoubleE = 1
    @DDash x 4*y
end translate


==> anc/ddots.gle <==
x = 2
y = 0.3
d = 0.1

size x+2*d 4*y+2*d
include ../feyn1.gle

DotR = 0.75*DefDotR
DoubleA = 1.25*DefDoubleA

begin translate d 0.5*y+d
    amove 0 -0.5*y
    @Fermion 0 3.5*y
    amove x -0.5*y
    @Fermion x 3.5*y
    amove 0 0
    @DDots x 0
    amove 0 y
    DotsB = 0
    DotsE = 0
    @DDots x y
    amove 0 2*y
    DotsE = 1
    @DDots x 2*y
    amove 0 3*y
    DotsB = 0.5
    DotsE = 0.5
    @DDots x 3*y
end translate


==> anc/ddots2.gle <==
x = 2
y = 0.3
d = 0.1

size x+2*d 5*y+2*d
include ../feyn1.gle

DotR = 0.75*DefDotR
DoubleA = 1.25*DefDoubleA
DotsB = 0
DotsE = 0

begin translate d 0.5*y+d
    amove 0 -0.5*y
    @Fermion 0 4.5*y
    amove x -0.5*y
    @Fermion x 4.5*y
    amove 0 0
    @DDots x 0
    amove 0 y
    DoubleB = 1
    DoubleE = 1
    @DDots x y
    amove 0 2*y
    DoubleB = -1
    DoubleE = -1
    @DDots x 2*y
    amove 0 3*y
    DoubleB = 1
    DoubleE = -1
    @DDots x 3*y
    amove 0 4*y
    DoubleB = -1
    DoubleE = 1
    @DDots x 4*y
end translate


==> anc/dots.gle <==
x = 2
y = 0.2
d = 0.1

size x+2*d 4*y+2*d
include ../feyn1.gle

begin translate d 0.5*y+d
    amove 0 -0.5*y
    @Fermion 0 3.5*y
    amove x -0.5*y
    @Fermion x 3.5*y
    amove 0 0
    @Dots x 0
    amove 0 y
    DotsB = 0
    DotsE = 0
    @Dots x y
    amove 0 2*y
    DotsE = 1
    @Dots x 2*y
    amove 0 3*y
    DotsB = 0.5
    DotsE = 0.5
    @Dots x 3*y
end translate


==> anc/dpat_dash.gle <==
x = 2
y = 0.2
d = 0.1

size x+2*d 3*y+2*d
include ../feyn1.gle

DashPattern = 3
DashPattern1 = 0.4
DashPattern2 = 0.6
DashPattern3 = 0.8
PatternE = 0.4

begin translate d 0.5*y+d
    amove 0 -0.5*y
    @Fermion 0 2.5*y
    amove x -0.5*y
    @Fermion x 2.5*y
    amove 0 0
    @DPattern x 0
    amove 0 y
    DoubleB = 1
    DoubleE = 1
    @DPattern x y
    amove 0 2*y
    DoubleB = 1
    DoubleE = -1
    @DPattern x 2*y
end translate


==> anc/dphoton.gle <==
x = 2
y = 0.3
d = 0.1

size x+2*d 2*y+2*d
include ../feyn1.gle

begin translate d d
    amove 0 0
    @DPhoton x 0
    amove 0 y
    PhotonA = -DefPhotonA
    @DPhoton x y
    PhotonA = DefPhotonA
    amove 0 2*y
    PhotonN = -1
    @DPhoton x 2*y
end translate


==> anc/dzigzag.gle <==
x = 2
y = 0.3
d = 0.1

size x+2*d 2*y+2*d
include ../feyn1.gle

begin translate d d
    amove 0 0
    @DZigzag x 0
    amove 0 y
    PhotonA = -DefPhotonA
    @DZigzag x y
    PhotonA = DefPhotonA
    amove 0 2*y
    PhotonN = -1
    @DZigzag x 2*y
end translate


==> anc/fcomb.gle <==
x = 2
y = 0.2
d = 0.1

size x+2*d 2*y+2*d
include ../feyn1.gle

begin translate d d
    amove 0 0
    @FZigzag x 0
    amove 0 y
    @FPhoton x y
    amove 0 2*y
    @FGluon x 2*y
end translate


==> anc/gap.gle <==
x = 1.5
y = 0.75*x
a = 0.5
d = 0.1
r = (x^2+y^2)/(2*y)
x1 = 0.6
y1 = sqrt(r^2-x1^2)-r+y

size 2*(x+a+d) 2*(y+d)
include ../feyn1.gle

begin translate x+a+d y+d
amove -x-a 0
    @Fermion -x 0
    @Fermion2 0 y x 0
    @Fermion2 0 -y -x 0
    amove x 0
    @Fermion x+a 0
    amove x1 -y1
    @Fermion -x1 y1
    amove -x1 -y1
    Gap = 0.5
    @Fermion x1 y1
end translate


==> anc/gap2.gle <==
x = 2
y = 0.3
d = 0.1

size 2*(x+d) 2*(y+d)
include ../feyn1.gle

begin translate x+d y+d
    amove -0.5*x -y
    @Fermion -0.5*x y
    amove 0 -y
    @Fermion 0 y
    amove 0.5*x -y
    @Fermion 0.5*x y
    amove -x 0
    GapC$ = "gray10"
    Gap = 0.25
    @Feyn x 0
    amove -x 0
    GapL = 2*DefGapL
    Gap = 0.5
    @Feyn x 0
    GapL = DefGapL
    GapA = 2*DefGapA
    Gap = 0.75
    @Fermion x 0
    GapA = DefGapA
end translate


==> anc/gap3.gle <==
x = 1.5
y = 0.5*x
a = 0.3
d = 0.1

size 2*(x+d) y+a+2*d
include ../feyn1.gle

begin translate x+d d
    amove -0.5*x 0
    @Fermion -0.5*x y+a
    amove 0 0
    @Fermion 0 y+a
    amove 0.5*x 0
    @Fermion 0.5*x y+a
    amove -x 0
    GapC$ = "gray10"
    GapL = 1
    Gap = 0.5
    @Fermion2 0 y x 0
end translate


==> anc/ldot.gle <==
x = 1.5
y = 0.5*x
d = 0.1

size 2*(x+d) y+2*d
include ../feyn1.gle

begin translate x+d d
    amove -x 0
    @Fermion2 0 y x 0
    @Ldot 1/3
    @Ldot 2/3
end translate


==> anc/pat_dash.gle <==
x = 2
y = 0.2
d = 0.1

size x+2*d 3*y+2*d
include ../feyn1.gle

DashPattern = 3
DashPattern1 = 0.4
DashPattern2 = 0.6
DashPattern3 = 0.8

begin translate d 0.5*y+d
    amove 0 -0.5*y
    @Fermion 0 2.5*y
    amove x -0.5*y
    @Fermion x 2.5*y
    amove 0 0
    @Pattern x 0
    amove 0 y
    PatternE = 0.4
    @Pattern x y
    amove 0 2*y
    PatternB = 0.6
    PatternE = 0.8
    @Pattern x 2*y
end translate


==> anc/pat_dash2.gle <==
x = 1
y = 0.5
d = 0.1

size 2*(x+d) y+2*d
include ../feyn1.gle

DashPattern = 3
DashPattern1 = 0.4
DashPattern2 = 0.6
DashPattern3 = 0.8

begin translate x+d d
    amove -x 0
    PatternE = 0.4
    @Pattern2 0 y x 0
end translate


==> anc/pat_dash3.gle <==
x = 0.8
d = 0.1

size 2*(x+d) 2*(x+d)
include ../feyn1.gle

DashPattern = 3
DashPattern1 = 0.4
DashPattern2 = 0.6
DashPattern3 = 0.8

begin translate x+d x+d
    amove -x 0
    @PatternC 0 0
end translate


==> anc/pat_dash_dots.gle <==
x = 2
y = 0.2
d = 0.1

size x+2*d 3*y+2*d
include ../feyn1.gle

DashPattern = 1
DashPattern1 = 0.5
DotsPattern = 1
DotsPattern1 = 0.75

begin translate d 0.5*y+d
    amove 0 -0.5*y
    @Fermion 0 2.5*y
    amove x -0.5*y
    @Fermion x 2.5*y
    amove 0 0
    @Pattern x 0
    amove 0 y
    PatternE = 0.5
    @Pattern x y
    amove 0 2*y
    PatternB = 0.75
    PatternE = 0.75
    @Pattern x 2*y
end translate


==> anc/pat_dots.gle <==
x = 2
y = 0.2
d = 0.1

size x+2*d 3*y+2*d
include ../feyn1.gle

DotsPattern = 2
DotsPattern1 = 0
DotsPattern2 = 1/3

begin translate d 0.5*y+d
    amove 0 -0.5*y
    @Fermion 0 2.5*y
    amove x -0.5*y
    @Fermion x 2.5*y
    amove 0 0
    @Pattern x 0
    amove 0 y
    PatternE = 1/3
    @Pattern x y
    amove 0 2*y
    PatternB = 1/3
    PatternE = 0
    @Pattern x 2*y
end translate


==> anc/vert.gle <==
x = 0.8
a = 0.3
d = 0.1

size 4*x+a+2*d 2*x+a+2*d
include ../feyn1.gle

begin translate d d
    amove 0 0
    @Fermion 2*x 0
    amove x 0
    @PVert 3
    @Photon x x
    amove 2*x+a 0
    @Fermion 4*x+a 0
    amove 3*x+a 0
    VertR = 1
    @PVert 3
    @Photon 2*x+a x
    amove 3*x+a 0
    PhotonA = -PhotonA
    @Photon 4*x+a x
    PhotonA = -PhotonA
    amove 0 x+a
    @Fermion 2*x x+a
    amove x x+a
    @PVert 4
    @Photon x 2*x+a
    amove 2*x+a x+a
    @Fermion 4*x+a x+a
    amove 3*x+a x+a
    VertR = 1
    @PVert 4
    @Photon 2*x+a 2*x+a
    amove 3*x+a x+a
    PhotonA = -PhotonA
    @Photon 4*x+a 2*x+a
    PhotonA = -PhotonA
end translate

